DiTraR: Diverse Scorers and Transcript-Guided Re-ranking for Video Corpus Moment Retrieval

Video corpus moment retrieval asks a system to find, in a large collection of untrimmed videos with subtitles, the video and the time interval that a natural-language query describes. We find that most top-ranked errors of a strong corpus-level scorer come from choosing the wrong video, not from imprecise boundaries, and that re-weighting the evidence the scorer already uses does not fix them. We present DiTraR, which addresses video selection from two complementary directions. A witness-interval scorer decomposes the query into probes and scores every candidate interval of every corpus video exactly; a multi-scorer energy ensemble averages the energies of independently trained scorers before one exhaustive search; and a transcript verifier, a frozen language model that reads the time-stamped dialogue of the highest-ranked videos, re-orders the moments without changing their boundaries. With all settings frozen on development data and a single evaluation, DiTraR reaches 24.36 and 13.55 R@1 at IoU 0.5 and 0.7 on the TVR validation split. The ensemble improves queries about visual content, the verifier improves queries about dialogue, and their gains largely add up.

==> figures/src/make_figures.py <==
"""Builds the paper figures as editable PowerPoint files (one slide per file, slide size = figure size) and a
matplotlib preview of each from the same drawing commands, which is used to check text fit.

    PYTHONPATH=<dir with python-pptx> python make_figures.py <out_dir> [<preview_dir>]

Export each .pptx to PDF from PowerPoint (File > Export > PDF) and place it next to the LaTeX sources as
figures/<name>.pdf.
"""
from __future__ import annotations

import sys
from pathlib import Path

from lxml import etree
from pptx import Presentation
from pptx.chart.data import CategoryChartData
from pptx.dml.color import RGBColor
from pptx.enum.chart import XL_CHART_TYPE, XL_LEGEND_POSITION, XL_LABEL_POSITION, XL_MARKER_STYLE, XL_TICK_LABEL_POSITION
from pptx.enum.dml import MSO_LINE_DASH_STYLE
from pptx.enum.shapes import MSO_CONNECTOR, MSO_SHAPE
from pptx.enum.text import MSO_ANCHOR, PP_ALIGN
from pptx.oxml.ns import qn
from pptx.util import Inches, Pt

FONT = 'Arial'
INK = '1F2937'
MUTED = '64748B'
TEAL, TEAL_L = '0E7C7B', 'DDF1EF'
AMBER, AMBER_L = 'B45309', 'FCEFD9'
VIOLET, VIOLET_L = '6D28D9', 'EDE7F8'
SLATE_L = 'F1F5F9'
WHITE = 'FFFFFF'
CHART = {'ens': '0E7C7B', 'ver': 'D97706', 'full': '1F2937', 'grey': '94A3B8'}


def rgb(h):
    return RGBColor.from_string(h)


class Canvas:
    """Draws on one pptx slide and records the same primitives for a matplotlib preview."""

    def __init__(self, w, h):
        self.w, self.h = w, h
        self.prs = Presentation()
        self.prs.slide_width, self.prs.slide_height = Inches(w), Inches(h)
        self.slide = self.prs.slides.add_slide(self.prs.slide_layouts[6])
        self.ops = []

    # ------------------------------------------------------------------ primitives
    def box(self, x, y, w, h, text='', fill=WHITE, line=None, size=14, bold=False, color=INK, align='center',
            rounded=True, name=None, italic=False, lw=1.0, anchor='middle', runs=None):
        shape = self.slide.shapes.add_shape(MSO_SHAPE.ROUNDED_RECTANGLE if rounded else MSO_SHAPE.RECTANGLE,
                                            Inches(x), Inches(y), Inches(w), Inches(h))
        if rounded:
            shape.adjustments[0] = min(0.5, 0.08 / max(min(w, h), 0.1) * 2)
        if name:
            shape.name = name
        if fill is None:
            shape.fill.background()
        else:
            shape.fill.solid()
            shape.fill.fore_color.rgb = rgb(fill)
        if line is None:
            shape.line.fill.background()
        else:
            shape.line.color.rgb = rgb(line)
            shape.line.width = Pt(lw)
        shape.shadow.inherit = False
        tf = shape.text_frame
        tf.word_wrap = True
        tf.margin_left = tf.margin_right = Inches(0.06)
        tf.margin_top = tf.margin_bottom = Inches(0.03)
        tf.vertical_anchor = {'middle': MSO_ANCHOR.MIDDLE, 'top': MSO_ANCHOR.TOP}[anchor]
        lines = runs if runs is not None else [[(t, {})] for t in text.split('\n')] if text else []
        for i, segs in enumerate(lines):
            p = tf.paragraphs[0] if i == 0 else tf.add_paragraph()
            p.alignment = {'center': PP_ALIGN.CENTER, 'left': PP_ALIGN.LEFT}[align]
            for seg, opt in segs:
                r = p.add_run()
                r.text = seg
                f = r.font
                f.name = FONT
                f.size = Pt(opt.get('size', size))
                f.bold = opt.get('bold', bold)
                f.italic = opt.get('italic', italic)
                f.color.rgb = rgb(opt.get('color', color))
        self.ops.append(('box', dict(x=x, y=y, w=w, h=h, fill=fill, line=line, lw=lw, rounded=rounded, align=align,
                                     anchor=anchor, lines=[[(seg, {'size': opt.get('size', size), 'bold': opt.get('bold', bold),
                                                                   'italic': opt.get('italic', italic), 'color': opt.get('color', color)})
                                                            for seg, opt in segs] for segs in lines])))
        return shape

    def text(self, x, y, w, h, text, **kw):
        kw.setdefault('fill', None)
        kw.setdefault('rounded', False)
        return self.box(x, y, w, h, text, **kw)

    def arrow(self, x1, y1, x2, y2, color=MUTED, width=1.5, dash=False, head=True, name=None):
        c = self.slide.shapes.add_connector(MSO_CONNECTOR.STRAIGHT, Inches(x1), Inches(y1), Inches(x2), Inches(y2))
        if name:
            c.name = name
        c.line.color.rgb = rgb(color)
        c.line.width = Pt(width)
        if dash:
            c.line.dash_style = MSO_LINE_DASH_STYLE.DASH
        if head:
            ln = c.line._get_or_add_ln()
            tail = etree.SubElement(ln, qn('a:tailEnd'))
            tail.set('type', 'triangle')
            tail.set('w', 'med')
            tail.set('len', 'med')
        self.ops.append(('arrow', dict(x1=x1, y1=y1, x2=x2, y2=y2, color=color, width=width, dash=dash, head=head)))

    def save(self, path):
        self.prs.save(path)

    # ------------------------------------------------------------------ preview
    def preview(self, path):
        import matplotlib
        matplotlib.use('Agg')
        import matplotlib.pyplot as plt
        from matplotlib.patches import FancyBboxPatch, Rectangle
        fig = plt.figure(figsize=(self.w, self.h), dpi=150)
        ax = fig.add_axes([0, 0, 1, 1])
        ax.set_xlim(0, self.w)
        ax.set_ylim(self.h, 0)
        ax.axis('off')
        problems = []
        fig.canvas.draw()
        r = fig.canvas.get_renderer()
        for kind, o in self.ops:
            if kind == 'box':
                if o['fill'] is not None or o['line'] is not None:
                    cls = FancyBboxPatch if o['rounded'] else Rectangle
                    if o['rounded']:
                        p = FancyBboxPatch((o['x'], o['y']), o['w'], o['h'], boxstyle='round,pad=0,rounding_size=0.06',
                                           fc='#' + o['fill'] if o['fill'] else 'none', ec='#' + o['line'] if o['line'] else 'none', lw=o['lw'])
                    else:
                        p = Rectangle((o['x'], o['y']), o['w'], o['h'], fc='#' + o['fill'] if o['fill'] else 'none',
                                      ec='#' + o['line'] if o['line'] else 'none', lw=o['lw'])
                    ax.add_patch(p)
                if not o['lines']:
                    continue
                heights = [max(seg[1]['size'] for seg in line) * 1.2 / 72 for line in o['lines']]
                total = sum(heights)
                y = o['y'] + (o['h'] - total) / 2 if o['anchor'] == 'middle' else o['y'] + 0.03
                for line, hgt in zip(o['lines'], heights):
                    s = ''.join(seg[0] for seg in line)
                    opt = line[0][1]
                    xx = o['x'] + o['w'] / 2 if o['align'] == 'center' else o['x'] + 0.06
                    t = ax.text(xx, y + hgt / 2, s, ha='center' if o['align'] == 'center' else 'left', va='center',
                                fontsize=opt['size'], fontweight='bold' if opt['bold'] else 'normal',
                                fontstyle='italic' if opt['italic'] else 'normal', color='#' + opt['color'], family='DejaVu Sans')
                    bb = t.get_window_extent(renderer=r)
                    width_in = bb.width / fig.dpi
                    if width_in > o['w'] - 0.12 + 1e-3:
                        problems.append(f'overflow {width_in:.2f}in > {o["w"] - 0.12:.2f}in: {s!r}')
                    y += hgt
                if total > o['h'] + 1e-3:
                    problems.append(f'vertical overflow {total:.2f}in > {o["h"]:.2f}in: {o["lines"][0][0][0]!r}')
            elif kind == 'arrow':
                ax.annotate('', xy=(o['x2'], o['y2']), xytext=(o['x1'], o['y1']),
                            arrowprops=dict(arrowstyle='-|>' if o['head'] else '-', color='#' + o['color'], lw=o['width'],
                                            linestyle='--' if o['dash'] else '-', shrinkA=0, shrinkB=0))
        fig.savefig(path)
        plt.close(fig)
        return problems


# ====================================================================================================== figures
def fig_overview(out, prev):
    """Two-column figure: 12 in wide, printed at 6.875 in (scale 0.57); text >= 13 pt prints at >= 7.4 pt."""
    W, H = 12.0, 5.0
    c = Canvas(W, H)
    # --- inputs
    c.text(0.2, 0.15, 2.3, 0.4, 'Inputs', size=16, bold=True, color=MUTED, align='left')
    c.box(0.2, 0.6, 2.3, 1.45, fill=SLATE_L, line='CBD5E1', name='Query', anchor='top', align='left', runs=[
        [('Query q', {'bold': True, 'size': 15})],
        [('"Sheldon hands', {'italic': True, 'size': 14})],
        [('Leonard a box after', {'italic': True, 'size': 14})],
        [('Penny leaves."', {'italic': True, 'size': 14})]])
    c.box(0.2, 2.25, 2.3, 2.15, fill=SLATE_L, line='CBD5E1', name='Corpus index', anchor='top', align='left',
          runs=[[('Corpus index', {'bold': True, 'size': 15})], [('per 1.5 s clip', {'size': 13, 'color': MUTED})]])
    for row, (lab, col) in enumerate((('visual', TEAL), ('subtitle', AMBER), ('speaker', VIOLET))):
        y = 3.0 + row * 0.45
        c.text(0.25, y, 0.95, 0.34, lab, size=13, color=INK, align='left')
        for k in range(6):
            c.box(1.17 + k * 0.205, y + 0.05, 0.17, 0.24, fill=col if (k + row) % 3 else WHITE, line=col, rounded=False, lw=0.75)
    # --- decompositions + scorers
    c.text(2.85, 0.15, 5.0, 0.4, 'Decomposition-diverse ensemble', size=16, bold=True, color=TEAL, align='left')
    members = (('typed program', '(i) seed 1'), ('typed program', '(ii) seed 2'), ('ordinary parse', '(iii) triples, chunks'),
               ('whole query', '(iv) one probe'))
    ys = [0.6 + i * 0.97 for i in range(4)]
    for i, ((a, b), y) in enumerate(zip(members, ys)):
        c.arrow(2.5, 1.32, 2.85, y + 0.4, color=MUTED, width=1.25)
        c.box(2.85, y, 2.05, 0.8, fill=WHITE, line=TEAL, name=f'Decomposition {i + 1}',
              runs=[[(a, {'bold': True, 'size': 14})], [(b, {'size': 13, 'color': MUTED})]])
        c.arrow(4.9, y + 0.4, 5.2, y + 0.4, color=TEAL)
        c.box(5.2, y, 1.4, 0.8, fill=TEAL_L, line=TEAL, name=f'Scorer {i + 1}',
              runs=[[('scorer', {'size': 14})], [('E' + '₁₂₃₄'[i], {'size': 14, 'bold': True})]])
        c.arrow(6.6, y + 0.4, 6.95, 2.42, color=TEAL)
    c.arrow(2.5, 4.5, 5.9, 4.5, color=MUTED, width=1.25, head=False)
    c.arrow(5.9, 4.5, 5.9, 4.31, color=MUTED, width=1.25)
    c.text(2.85, 4.56, 3.0, 0.34, 'shared by all scorers', size=13, color=MUTED, align='left')
    c.box(6.95, 1.85, 1.5, 1.15, fill=TEAL, line=None, name='Mean energy', runs=[
        [('mean', {'bold': True, 'size': 14, 'color': WHITE})], [('energy Ē', {'bold': True, 'size': 14, 'color': WHITE})],
        [('= Σₖ Eₖ / K', {'size': 14, 'color': WHITE})]])
    c.arrow(8.45, 2.42, 8.75, 2.42, color=INK)
    # --- search
    c.box(8.75, 1.55, 1.45, 1.75, fill=WHITE, line=INK, name='Exact search', runs=[
        [('exact', {'bold': True, 'size': 14})], [('search', {'bold': True, 'size': 14})], [('all intervals,', {'size': 13})],
        [('all videos', {'size': 13})], [('→ top 100', {'size': 13})]])
    c.arrow(10.2, 2.42, 10.45, 2.42, color=INK)
    # --- verifier
    c.text(8.75, 0.15, 3.1, 0.4, 'Transcript verifier', size=16, bold=True, color=AMBER, align='left')
    c.box(10.45, 0.6, 1.4, 2.7, fill=AMBER_L, line=AMBER, name='Verifier', runs=[
        [('frozen LLM', {'bold': True, 'size': 14})], [('reads', {'size': 13})], [('transcripts', {'size': 13})],
        [('of top-10', {'size': 13})], [('videos', {'size': 13})], [('→ P(yes)', {'size': 14, 'bold': True})]])
    c.arrow(11.15, 3.3, 11.15, 3.55, color=AMBER)
    c.arrow(9.47, 3.3, 9.47, 3.55, color=INK)
    c.box(8.75, 3.55, 3.1, 1.0, fill=WHITE, line=AMBER, lw=1.5, name='Re-ranked moments', runs=[
        [('re-ranked moments', {'bold': True, 'size': 14})], [('S = Ē + λ·u·ψ(P)', {'size': 13})],
        [('boundaries unchanged', {'size': 13, 'color': MUTED})]])
    c.save(out / 'fig_overview.pptx')
    return c.preview(prev / 'fig_overview.png')


def fig_witness(out, prev):
    """One-column figure: 6 in wide, printed at 3.25 in (scale 0.54); text >= 13 pt prints at >= 7 pt."""
    W, H = 6.0, 3.75
    c = Canvas(W, H)
    n, x0, cw = 18, 0.2, 0.31
    s_in, e_in = 8, 12
    pre = range(s_in - 4, s_in)
    post = range(e_in + 1, e_in + 5)
    ty = 1.95
    for k in range(n):
        if s_in <= k <= e_in:
            fill, line = TEAL_L, TEAL
        elif k in pre:
            fill, line = AMBER_L, AMBER
        elif k in post:
            fill, line = VIOLET_L, VIOLET
        else:
            fill, line = SLATE_L, 'CBD5E1'
        c.box(x0 + k * cw, ty, cw - 0.05, 0.4, fill=fill, line=line, rounded=False, lw=0.75)

    def under(k0, k1, label, col):
        xa, xb = x0 + k0 * cw, x0 + (k1 + 1) * cw - 0.05
        c.arrow(xa, ty + 0.52, xb, ty + 0.52, color=col, width=1.5, head=False)
        c.text(xa - 0.15, ty + 0.56, xb - xa + 0.3, 0.32, label, size=13, color=col, bold=True)
    under(pre.start, pre.stop - 1, 'pre', AMBER)
    under(s_in, e_in, 'interval I', TEAL)
    under(post.start, post.stop - 1, 'post', VIOLET)
    c.arrow(x0, ty + 1.0, x0 + n * cw - 0.05, ty + 1.0, color='CBD5E1', width=1.25, head=False)
    c.text(x0, ty + 1.02, n * cw, 0.32, 'video layout: the whole video', size=13, color=MUTED)
    probes = (('"Penny leaves"', 'pre', AMBER, (pre.start + pre.stop - 1) / 2, 'V .8  S .1  P 0'),
              ('"hands Leonard a box"', 'in', TEAL, (s_in + e_in) / 2, 'V .7  S .2  P 0'),
              ('"Leonard"', 'in', TEAL, e_in - 0.5, 'V .3  S .1  P .9'))
    px, pw = (0.05, 1.82, 4.35), (1.7, 2.45, 1.6)
    for (lab, lay, col, kc, g), x, w in zip(probes, px, pw):
        c.box(x, 0.1, w, 1.0, fill=WHITE, line=col, lw=1.25, runs=[[(lab, {'size': 13, 'bold': True})],
              [(f'layout: {lay}', {'size': 13, 'color': MUTED})], [(g, {'size': 13, 'color': MUTED})]])
        c.arrow(x + w / 2, 1.1, x0 + kc * cw + cw / 2 - 0.03, ty - 0.03, color=col, width=1.5)
    c.text(0.05, 3.35, 5.9, 0.36, 'E(q, v, I) = Σₐ Σₘ αₘ γ̃ₐₘ ωₐₘ(v, I) + segment terms', size=14, color=INK)
    c.save(out / 'fig_witness.pptx')
    return c.preview(prev / 'fig_witness.png')


def style_chart(chart, size=14):
    chart.font.name = FONT
    chart.font.size = Pt(size)
    chart.font.color.rgb = rgb(INK)


def fig_query_types(out, prev):
    W, H = 6.0, 3.8
    c = Canvas(W, H)
    cats = ['Video', 'Subtitle', 'Both']
    # gains over the single scorer, R@1 at IoU 0.5, Dev-C (from the unrounded per-type metrics)
    series = (('+ ensemble', [2.66, 1.41, 1.48], CHART['ens']), ('+ verifier', [1.13, 7.07, 3.30], CHART['ver']),
              ('DiVeR (both)', [3.19, 7.88, 5.35], CHART['full']))
    cd = CategoryChartData()
    cd.categories = cats
    for name, vals, _ in series:
        cd.add_series(name, vals, number_format='+0.0;-0.0')
    gf = c.slide.shapes.add_chart(XL_CHART_TYPE.COLUMN_CLUSTERED, Inches(0.15), Inches(0.1), Inches(W - 0.3), Inches(H - 0.2), cd)
    gf.name = 'Gains by query type'
    ch = gf.chart
    style_chart(ch)
    ch.has_title = False
    ch.has_legend = True
    ch.legend.position = XL_LEGEND_POSITION.TOP
    ch.legend.include_in_layout = False
    ch.legend.font.size = Pt(14)
    plot = ch.plots[0]
    plot.gap_width = 60
    plot.overlap = -10
    plot.has_data_labels = True
    dl = plot.data_labels
    dl.number_format = '+0.0'
    dl.number_format_is_linked = False
    dl.position = XL_LABEL_POSITION.OUTSIDE_END
    dl.font.size = Pt(13)
    for s, (_, _, col) in zip(plot.series, series):
        s.format.fill.solid()
        s.format.fill.fore_color.rgb = rgb(col)
    va = ch.value_axis
    va.has_major_gridlines = True
    va.major_gridlines.format.line.color.rgb = rgb('E2E8F0')
    va.format.line.fill.background()
    va.tick_labels.font.size = Pt(13)
    va.tick_labels.font.color.rgb = rgb(MUTED)
    va.minimum_scale, va.maximum_scale, va.major_unit = 0, 9, 2
    va.has_title = True
    va.axis_title.text_frame.text = 'Δ R@1 (IoU 0.5), points'
    va.axis_title.text_frame.paragraphs[0].runs[0].font.size = Pt(13)
    va.axis_title.text_frame.paragraphs[0].runs[0].font.bold = False
    ca = ch.category_axis
    ca.tick_labels.font.size = Pt(14)
    ca.format.line.color.rgb = rgb('94A3B8')
    c.save(out / 'fig_query_types.pptx')
    # preview
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    import numpy as np
    fig, ax = plt.subplots(figsize=(W, H), dpi=150)
    xs = np.arange(3)
    for i, (name, vals, col) in enumerate(series):
        b = ax.bar(xs + (i - 1) * 0.26, vals, 0.24, color='#' + col, label=name)
        ax.bar_label(b, labels=[f'{v:+.1f}' for v in vals], fontsize=13)
    ax.set_xticks(xs, cats, fontsize=14)
    ax.set_ylim(0, 9)
    ax.set_ylabel('Δ R@1 (IoU 0.5), points', fontsize=13)
    ax.legend(ncol=3, loc='upper center', bbox_to_anchor=(0.5, 1.2), frameon=False, fontsize=13)
    ax.spines[['top', 'right', 'left']].set_visible(False)
    ax.grid(axis='y', color='#E2E8F0')
    ax.set_axisbelow(True)
    fig.tight_layout()
    fig.savefig(prev / 'fig_query_types.png')
    plt.close(fig)
    return []


def fig_headroom(out, prev):
    W, H = 6.0, 3.8
    c = Canvas(W, H)
    ks = ['1', '2', '3', '5', '10', '20', '100']
    oracle = [19.98, 25.36, 28.16, 31.04, 34.39, 37.02, 39.88]   # Dev-C, oracle choice among the single scorer's top-k videos
    full, single, loc = 23.98, 19.98, 39.81
    cd = CategoryChartData()
    cd.categories = ks
    cd.add_series('Oracle video choice', oracle, number_format='0.0')
    cd.add_series('DiVeR', [full] * len(ks), number_format='0.0')
    cd.add_series('Oracle localiser', [loc] * len(ks), number_format='0.0')
    cd.add_series('Single scorer', [single] * len(ks), number_format='0.0')
    gf = c.slide.shapes.add_chart(XL_CHART_TYPE.LINE_MARKERS, Inches(0.15), Inches(0.1), Inches(W - 0.3), Inches(H - 0.2), cd)
    gf.name = 'Headroom'
    ch = gf.chart
    style_chart(ch)
    ch.has_legend = True
    ch.legend.position = XL_LEGEND_POSITION.TOP
    ch.legend.include_in_layout = False
    ch.legend.font.size = Pt(13)
    cols = (CHART['ens'], CHART['full'], CHART['ver'], CHART['grey'])
    for i, (s, col) in enumerate(zip(ch.plots[0].series, cols)):
        s.smooth = False
        s.format.line.color.rgb = rgb(col)
        s.format.line.width = Pt(2.25 if i == 0 else 1.75)
        if i == 0:
            s.marker.style = XL_MARKER_STYLE.CIRCLE
            s.marker.size = 7
            s.marker.format.fill.solid()
            s.marker.format.fill.fore_color.rgb = rgb(col)
            s.marker.format.line.color.rgb = rgb(col)
            # data labels on the oracle curve
            s.data_labels.show_value = True
            s.data_labels.number_format = '0.0'
            s.data_labels.number_format_is_linked = False
            s.data_labels.position = XL_LABEL_POSITION.ABOVE
            s.data_labels.font.size = Pt(13)
            s.data_labels.font.color.rgb = rgb(col)
        else:
            s.marker.style = XL_MARKER_STYLE.NONE
            s.format.line.dash_style = MSO_LINE_DASH_STYLE.DASH if i != 3 else MSO_LINE_DASH_STYLE.SQUARE_DOT
    va = ch.value_axis
    va.minimum_scale, va.maximum_scale, va.major_unit = 15, 45, 5
    va.has_major_gridlines = True
    va.major_gridlines.format.line.color.rgb = rgb('E2E8F0')
    va.format.line.fill.background()
    va.tick_labels.font.size = Pt(13)
    va.tick_labels.font.color.rgb = rgb(MUTED)
    va.has_title = True
    va.axis_title.text_frame.text = 'R@1 (IoU 0.5), %'
    va.axis_title.text_frame.paragraphs[0].runs[0].font.size = Pt(13)
    va.axis_title.text_frame.paragraphs[0].runs[0].font.bold = False
    ca = ch.category_axis
    ca.tick_labels.font.size = Pt(13)
    ca.has_title = True
    ca.axis_title.text_frame.text = 'k: top-k videos of the single scorer'
    ca.axis_title.text_frame.paragraphs[0].runs[0].font.size = Pt(13)
    ca.axis_title.text_frame.paragraphs[0].runs[0].font.bold = False
    ca.tick_label_position = XL_TICK_LABEL_POSITION.LOW
    c.save(out / 'fig_headroom.pptx')
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    fig, ax = plt.subplots(figsize=(W, H), dpi=150)
    x = range(len(ks))
    ax.plot(x, oracle, 'o-', color='#' + cols[0], lw=2.25, label='Oracle video choice')
    for xi, v in zip(x, oracle):
        ax.annotate(f'{v:.1f}', (xi, v), textcoords='offset points', xytext=(0, 7), ha='center', fontsize=12, color='#' + cols[0])
    ax.plot(x, [full] * 7, '--', color='#' + cols[1], lw=1.75, label='DiVeR')
    ax.plot(x, [loc] * 7, '--', color='#' + cols[2], lw=1.75, label='Oracle localiser')
    ax.plot(x, [single] * 7, ':', color='#' + cols[3], lw=1.75, label='Single scorer')
    ax.set_xticks(list(x), ks, fontsize=13)
    ax.set_ylim(15, 45)
    ax.set_ylabel('R@1 (IoU 0.5), %', fontsize=13)
    ax.set_xlabel('k: top-k videos of the single scorer', fontsize=13)
    ax.legend(ncol=2, loc='upper center', bbox_to_anchor=(0.5, 1.28), frameon=False, fontsize=13)
    ax.spines[['top', 'right']].set_visible(False)
    ax.grid(axis='y', color='#E2E8F0')
    fig.tight_layout()
    fig.savefig(prev / 'fig_headroom.png')
    plt.close(fig)
    return []


if __name__ == '__main__':
    out = Path(sys.argv[1])
    prev = Path(sys.argv[2]) if len(sys.argv) > 2 else out
    out.mkdir(parents=True, exist_ok=True)
    prev.mkdir(parents=True, exist_ok=True)
    for f in (fig_overview, fig_witness, fig_query_types, fig_headroom):
        problems = f(out, prev)
        print(f.__name__, 'OK' if not problems else problems)

